The Wilson Loop -- Large Spin OPE Dictionary

We work out the map between null polygonal hexagonal Wilson loops and spinning three point functions in large $N$ conformal gauge theories by mapping the variables describing the two different physical quantities and by working out the precise normalization factors entering this duality. By fixing all the kinematics we open the ground for a precise study of the dynamics underlying these dualities -- most notably through integrability in the case of planar maximally supersymmetric Yang-Mills theory.

==> extractionofdata.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    343355,       9302]
NotebookOptionsPosition[    338597,       9215]
NotebookOutlinePosition[    339083,       9233]
CellTagsIndexPosition[    339040,       9230]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook extracts one loop three point functions of spinning operators \
from the OPE of 6pt data.\
\>", "Text",ExpressionUUID->"ccdf6d26-1a33-47c9-a381-efaa3ced3456"],

Cell[CellGroupData[{

Cell["Useful functions and definitions. \[CapitalLambda] defined here", \
"Section",ExpressionUUID->"60a061ba-6822-4456-981c-97979e7ac0d7"],

Cell["\<\
\[CapitalLambda]1 = maximum value of J1 to be extracted. Similar for \
\[CapitalLambda]2 and \[CapitalLambda]3. \[CapitalLambda]L1 = maximum value \
of \[ScriptL] to be extracted. Similar for \[CapitalLambda]L2 and \
\[CapitalLambda]L3. Running with current parameters should take about 10 \
minutes. Don't forget to save in the same directory as the one loop data file \
oneLoopExpansion_14.txt\
\>", "Text",ExpressionUUID->"b935be3d-8cc4-4ded-9041-06882cd11a7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalLambda]1", "=", "8"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalLambda]2", "=", "8"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalLambda]3", "=", "8"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalLambda]", "=", 
   RowBox[{
   "\[CapitalLambda]1", "+", "\[CapitalLambda]2", "+", 
    "\[CapitalLambda]3"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalLambda]L1", " ", "=", " ", "4"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalLambda]L2", " ", "=", " ", "4"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalLambda]L3", " ", "=", " ", "4"}], ";"}]}], "Code",
 CellLabel->"In[1]:=",ExpressionUUID->"ba70bb01-e763-400f-a208-5329b4cb8244"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nd", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"datafile", "=", 
   RowBox[{"nd", "<>", "\"\<Moredata_\>\"", "<>", 
    RowBox[{"ToString", "[", "\[CapitalLambda]1", "]"}], "<>", 
    "\"\<.wl\>\""}]}], ";"}]}], "Code",
 CellLabel->"In[8]:=",ExpressionUUID->"b59c6788-bfad-43ae-ba79-e9cc63966299"],

Cell[CellGroupData[{

Cell["Cross-ratios and useful replacements", "Subsection",ExpressionUUID->"25718f60-0183-4b51-9e80-d6b1ec6a4cab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"repX", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "5"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "6"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "6"}], "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "6", "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "2", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "5"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "6"}], "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "5"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "6"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "6"}], "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "4", "]"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], "^", "2"}]}], 
        ")"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"repCR1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "2", "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], "/", 
       RowBox[{"x", "[", "4", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "4", "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "/", 
       RowBox[{"x", "[", "5", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptU]", "[", "6", "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "/", 
       RowBox[{"x", "[", "6", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalU]", "[", "1", "]"}], "->", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "/", 
       RowBox[{"x", "[", "4", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalU]", "[", "2", "]"}], "->", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "/", 
       RowBox[{"x", "[", "6", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalU]", "[", "3", "]"}], "->", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "/", 
       RowBox[{"x", "[", "5", "]"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"repCR2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "re_", "]"}], ":>", 
     RowBox[{"1", "-", 
      RowBox[{"y", "[", "re", "]"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"repCR3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"y", "[", "4", "]"}], "->", 
      RowBox[{
       RowBox[{"yl", "[", "4", "]"}], 
       RowBox[{"y", "[", "3", "]"}], 
       RowBox[{"y", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"y", "[", "5", "]"}], "->", 
      RowBox[{
       RowBox[{"yl", "[", "5", "]"}], 
       RowBox[{"y", "[", "3", "]"}], 
       RowBox[{"y", "[", "1", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"y", "[", "6", "]"}], "->", 
      RowBox[{
       RowBox[{"yl", "[", "6", "]"}], 
       RowBox[{"y", "[", "1", "]"}], 
       RowBox[{"y", "[", "2", "]"}]}]}]}], "}"}]}], ";"}]}], "Code",
 CellLabel->"In[10]:=",ExpressionUUID->"060ade66-a1bd-408f-bcc0-752723f345c3"],

Cell["\<\
Here, {y[a] -> Subscript[z, a,]yl[a]-> \\hat{z}_a} from appendix D.\
\>", "Text",ExpressionUUID->"392c3fd7-656b-4d71-a800-1114e1f90883"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Useful replacements and collect functions", "Subsection",ExpressionUUID->"ec23cd4f-c33d-4fc0-8b5e-7f75b2d0a602"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"repY", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"y", "[", "1", "]"}], "->", "y1"}], ",", 
     RowBox[{
      RowBox[{"y", "[", "2", "]"}], "->", "y2"}], ",", 
     RowBox[{
      RowBox[{"y", "[", "3", "]"}], "->", "y3"}], ",", 
     RowBox[{
      RowBox[{"yl", "[", "4", "]"}], "->", "yl4"}], ",", 
     RowBox[{
      RowBox[{"yl", "[", "5", "]"}], "->", "yl5"}], ",", 
     RowBox[{
      RowBox[{"yl", "[", "6", "]"}], "->", "yl6"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"repJ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"J", "[", "2", "]"}], "->", "J2"}], ",", 
     RowBox[{
      RowBox[{"J", "[", "1", "]"}], "->", "J1"}], ",", 
     RowBox[{
      RowBox[{"J", "[", "3", "]"}], "->", "J3"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"truncate", "[", 
    RowBox[{"j1_", ",", "j2_", ",", "j3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"y1", "^", "n_."}], ":>", 
        RowBox[{"0", "/;", 
         RowBox[{"n", ">", "j1"}]}]}], ",", 
       RowBox[{
        RowBox[{"y2", "^", "n_."}], ":>", 
        RowBox[{"0", "/;", 
         RowBox[{"n", ">", "j2"}]}]}], ",", 
       RowBox[{
        RowBox[{"y3", "^", "n_."}], ":>", 
        RowBox[{"0", "/;", 
         RowBox[{"n", ">", "j3"}]}]}]}], "}"}]}], "&"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"truncate", "[", "\[CapitalLambda]_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y1", "->", 
          RowBox[{"\[Lambda]", " ", "y1"}]}], ",", 
         RowBox[{"y2", "->", 
          RowBox[{"\[Lambda]", " ", "y2"}]}], ",", 
         RowBox[{"y3", "->", 
          RowBox[{"\[Lambda]", " ", "y3"}]}]}], "}"}]}], "/.", 
      RowBox[{
       RowBox[{"\[Lambda]", "^", "n_"}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{"n", ">", "\[CapitalLambda]"}]}]}]}], "/.", 
     RowBox[{"\[Lambda]", "->", "1"}]}], "&"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"collect", "[", "X_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
          "y1", ",", "y2", ",", "y3", ",", "yl4", ",", "yl5", ",", "yl6"}], 
          "}"}], ",", "\[DoubleStruckCapitalF]"}], "]"}], "&"}]}], "//", 
     "ExpandAll"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"\[DoubleStruckCapitalF]", "->", "Identity"}]}], "&"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"collectL", "[", "X_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
          "y1", ",", "y2", ",", "y3", ",", "yl4", ",", "yl5", ",", "yl6", ",", 
           RowBox[{"Log", "[", 
            RowBox[{"\[ScriptU]", "[", "1", "]"}], "]"}], ",", 
           RowBox[{"Log", "[", 
            RowBox[{"\[ScriptU]", "[", "3", "]"}], "]"}], ",", 
           RowBox[{"Log", "[", 
            RowBox[{"\[ScriptU]", "[", "5", "]"}], "]"}]}], "}"}], ",", 
         "\[DoubleStruckCapitalF]"}], "]"}], "&"}]}], "//", "ExpandAll"}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"\[DoubleStruckCapitalF]", "->", "Identity"}]}], "&"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"collectYs", "[", "X_", "]"}], ":=", 
  RowBox[{"X", "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"#", "//", "ExpandAll"}], ",", 
      RowBox[{"{", 
       RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"ExpandAll", "@", 
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"yl4", ",", "yl5", ",", "yl6"}], "}"}], ",", 
          "\[DoubleStruckCapitalF]"}], "]"}]}], "&"}]}], "]"}], 
    "&"}]}]}]}], "Code",
 CellLabel->"In[14]:=",ExpressionUUID->"47dd8455-d445-499a-854b-a3d4b934768d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basis", "Section",ExpressionUUID->"a2110ab8-8cea-4531-b2de-c7076952b514"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"basis", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"l1", "+", "l2"}], ">", "j3"}], "\[Or]", 
            RowBox[{
             RowBox[{"l2", "+", "l3"}], ">", "j1"}], "\[Or]", 
            RowBox[{
             RowBox[{"l3", "+", "l1"}], ">", "j2"}]}], ",", "Nothing", ",", 
           RowBox[{"Monomial", "[", 
            RowBox[{
            "j1", ",", "j2", ",", "j3", ",", "l1", ",", "l2", ",", "l3", ",", 
             "log1", ",", "log3", ",", "log5", ",", "1"}], "]"}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"log1", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"log3", ",", "0", ",", 
           RowBox[{"1", "-", "log1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"log5", ",", "0", ",", 
           RowBox[{"1", "-", "log1", "-", "log3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j1", ",", "0", ",", "\[CapitalLambda]1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j2", ",", "0", ",", "\[CapitalLambda]2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j3", ",", "0", ",", "\[CapitalLambda]3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l1", ",", "0", ",", "\[CapitalLambda]L1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l2", ",", "0", ",", "\[CapitalLambda]L2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l3", ",", "0", ",", "\[CapitalLambda]L3"}], "}"}]}], "]"}],
        "//", "Flatten"}], ",", 
      RowBox[{"{", 
       RowBox[{"log1", ",", "log3", ",", "log5", ",", "j1", ",", "j2"}], 
       "}"}]}], "]"}]}], ";"}], " "}]], "Code",
 CellLabel->"In[21]:=",ExpressionUUID->"b7783b27-d286-4e8c-8787-eb3cdf761d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Casimir Matrices", "Section",ExpressionUUID->"e26a113b-e188-45aa-8e58-25ac537d986f"],

Cell[CellGroupData[{

Cell["Differential equations", "Subsubsection",ExpressionUUID->"a048535b-fbad-4343-b9a5-aefe809a100a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diffeqsYvarJustClassicalPrefactor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"f", "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               RowBox[{"y", "[", "2", "]"}]}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "6", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "6", "]"}], "^", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"y", "[", "1", "]"}], " ", 
           RowBox[{"y", "[", "2", "]"}], " ", 
           RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], " ", "2", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"yl", "[", "5", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}], "+", 
         RowBox[{
          RowBox[{"yl", "[", "5", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{
             RowBox[{"y", "[", "1", "]"}], " ", 
             RowBox[{"y", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
             RowBox[{"yl", "[", "6", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
             RowBox[{"y", "[", "2", "]"}], " ", 
             RowBox[{"y", "[", "3", "]"}], " ", 
             RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"y", "[", "1", "]"}]}], ")"}], "^", "2"}], " ", 
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "5", "]"}], "^", "2"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "5", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "2", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"y", "[", "2", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "1", "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"y", "[", "1", "]"}], " ", 
                    RowBox[{"y", "[", "2", "]"}]}]}], ")"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{
                   RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
                  RowBox[{
                   RowBox[{"yl", "[", "6", "]"}], "^", "2"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "5", "]"}], "^", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"yl", "[", "5", "]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "5", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "5", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "5", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "5", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "5", "]"}], "^", "3"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "6", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "5", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "-", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "1", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"y", "[", "2", "]"}]}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "6", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"yl", "[", "5", "]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "5", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "5", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "[", "1", "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
       RowBox[{"y", "[", "3", "]"}], " ", 
       RowBox[{
        RowBox[{"yl", "[", "5", "]"}], "^", "2"}], " ", 
       RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
       RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"y", "[", "2", "]"}], " ", 
             RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], "^", "2"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "5", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "-", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"5", " ", 
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "1", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"y", "[", "2", "]"}]}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "6", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"yl", "[", "5", "]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "5", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "5", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
       RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"\[ScriptU]", "[", "1", "]"}], "^", "2"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"f", "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"yl", "[", "6", "]"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "-", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "6", "]"}], "^", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"yl", "[", "6", "]"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{
                RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"y", "[", "3", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"yl", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "6", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{
                RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"y", "[", "3", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"yl", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               RowBox[{"y", "[", "3", "]"}]}]}], ")"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "4", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"yl", "[", "6", "]"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
               RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "-", 
           RowBox[{
            RowBox[{
             RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"y", "[", "2", "]"}]}], ")"}], "^", "2"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "6", "]"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{
             RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "4", "]"}], "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"yl", "[", "6", "]"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"yl", "[", "6", "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
               RowBox[{
                RowBox[{"y", "[", "2", "]"}], "^", "3"}], " ", 
               RowBox[{
                RowBox[{"yl", "[", "6", "]"}], "^", "2"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{
                RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
               RowBox[{"yl", "[", "6", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"y", "[", "1", "]"}]}]}], ")"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
                  RowBox[{
                   RowBox[{"yl", "[", "6", "]"}], "^", "2"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{
                RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"y", "[", "3", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"yl", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "4", "]"}], "^", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "6", "]"}], "^", "2"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "4", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}], "-", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"yl", "[", "6", "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "6", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{
                RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"y", "[", "3", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"yl", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"y", "[", "3", "]"}]}]}], ")"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{
             RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "4", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "6", "]"}], "^", "3"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "6", "]"}], "^", "2"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"y", "[", "3", "]"}], " ", 
             RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], "^", "2"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}], "-", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"5", " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"yl", "[", "6", "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "6", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{
                RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
               RowBox[{"yl", "[", "6", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"yl", "[", "6", "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"y", "[", "3", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"yl", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "2", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"y", "[", "3", "]"}]}]}], ")"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{
             RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "4", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"y", "[", "2", "]"}], " ", 
       RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"yl", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"\[ScriptU]", "[", "3", "]"}], "^", "2"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"y", "[", "2", "]"}], " ", 
       RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"y", "[", "1", "]"}], " ", 
       RowBox[{
        RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"yl", "[", "6", "]"}], "^", "2"}], " ", 
       RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "[", "2", "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
       RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"y", "[", "2", "]"}], " ", 
       RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
       RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"f", "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "3", "]"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
                  RowBox[{
                   RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               RowBox[{"y", "[", "1", "]"}]}]}], ")"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "5", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "3", "]"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
                  RowBox[{
                   RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "5", "]"}], "^", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"y", "[", "2", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "3", "]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "4", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "3", "]"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
                  RowBox[{
                   RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"y", "[", "3", "]"}]}], ")"}], "^", "2"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "4", "]"}], "^", "2"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "1", "]"}], " ", 
                  RowBox[{"y", "[", "3", "]"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "3", "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"y", "[", "1", "]"}], " ", 
                    RowBox[{"y", "[", "3", "]"}]}]}], ")"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
                  RowBox[{"y", "[", "3", "]"}], " ", 
                  RowBox[{
                   RowBox[{"yl", "[", "5", "]"}], "^", "2"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "4", "]"}], "^", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"yl", "[", "4", "]"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "3", "]"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
                  RowBox[{
                   RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"y", "[", "1", "]"}]}], "+", 
              RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "5", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"yl", "[", "4", "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "4", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "4", "]"}], "^", "3"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "5", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "4", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", 
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{
             RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"5", " ", 
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{"yl", "[", "4", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"y", "[", "1", "]"}], " ", 
               RowBox[{"y", "[", "3", "]"}], " ", 
               RowBox[{"yl", "[", "5", "]"}]}], "+", 
              RowBox[{
               RowBox[{"y", "[", "2", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"y", "[", "3", "]"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
                  RowBox[{
                   RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
                  RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"yl", "[", "6", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "2", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"y", "[", "1", "]"}]}], "+", 
              RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"y", "[", "1", "]"}], "^", "2"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "5", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"yl", "[", "4", "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"y", "[", "2", "]"}], "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{
             RowBox[{"yl", "[", "4", "]"}], "^", "2"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"y", "[", "3", "]"}], " ", 
       RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "2", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "4", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "2", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "4", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "1", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"\[ScriptU]", "[", "5", "]"}], "^", "2"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"y", "[", "3", "]"}], " ", 
       RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "[", "3", "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"y", "[", "2", "]"}], " ", 
       RowBox[{
        RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"yl", "[", "4", "]"}], "^", "2"}], " ", 
       RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
       RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"y", "[", "3", "]"}], " ", 
       RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
       RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", 
         TagBox[
          RowBox[{"(", 
           RowBox[{
           "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
            ",", "0", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{
         RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
         RowBox[{"y", "[", "1", "]"}], ",", 
         RowBox[{"y", "[", "2", "]"}], ",", 
         RowBox[{"y", "[", "3", "]"}], ",", 
         RowBox[{"yl", "[", "4", "]"}], ",", 
         RowBox[{"yl", "[", "5", "]"}], ",", 
         RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{"yl", "[", "5", "]"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"y", "[", "1", "]"}], " ", 
             RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], "^", "2"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"y", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"y", "[", "3", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "2", "]"}], " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"yl", "[", "4", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"y", "[", "3", "]"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"y", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"y", "[", "1", "]"}], " ", 
            RowBox[{"yl", "[", "5", "]"}]}]}], ")"}], " ", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", 
             RowBox[{
             "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", "1", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "3", "]"}], ",", 
           RowBox[{"\[ScriptU]", "[", "5", "]"}], ",", 
           RowBox[{"y", "[", "1", "]"}], ",", 
           RowBox[{"y", "[", "2", "]"}], ",", 
           RowBox[{"y", "[", "3", "]"}], ",", 
           RowBox[{"yl", "[", "4", "]"}], ",", 
           RowBox[{"yl", "[", "5", "]"}], ",", 
           RowBox[{"yl", "[", "6", "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"y", "[", "1", "]"}], " ", 
          RowBox[{"y", "[", "3", "]"}], " ", 
          RowBox[{"yl", "[", "5", "]"}]}]}], ")"}]}]}]}], "}"}]}], 
  ";"}]], "Code",
 CellLabel->"In[23]:=",ExpressionUUID->"1aa9a58b-856d-46c2-8efd-b9e3b0ea85d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"casimir", "=", 
   RowBox[{
    RowBox[{"l", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
    RowBox[{"\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "d"}], "+", "\[CapitalDelta]"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "=", "casimir"}], 
  ";"}]}], "Code",
 CellLabel->"In[24]:=",ExpressionUUID->"d7abfd8c-0588-4892-a7ed-2b1f4da2e2f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momL", "=", 
   RowBox[{
    RowBox[{"Monomial", "[", 
     RowBox[{
      RowBox[{"Exponent", "[", 
       RowBox[{"#", ",", "y1"}], "]"}], ",", 
      RowBox[{"Exponent", "[", 
       RowBox[{"#", ",", "y2"}], "]"}], ",", 
      RowBox[{"Exponent", "[", 
       RowBox[{"#", ",", "y3"}], "]"}], ",", 
      RowBox[{"Exponent", "[", 
       RowBox[{"#", ",", "yl4"}], "]"}], ",", 
      RowBox[{"Exponent", "[", 
       RowBox[{"#", ",", "yl5"}], "]"}], ",", 
      RowBox[{"Exponent", "[", 
       RowBox[{"#", ",", "yl6"}], "]"}], ",", 
      RowBox[{"Exponent", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Log", "[", 
         RowBox[{"\[ScriptU]", "[", "1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Exponent", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Log", "[", 
         RowBox[{"\[ScriptU]", "[", "3", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"Exponent", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Log", "[", 
         RowBox[{"\[ScriptU]", "[", "5", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"#", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y1", "->", "1"}], ",", 
         RowBox[{"y2", "->", "1"}], ",", 
         RowBox[{"y3", "->", "1"}], ",", 
         RowBox[{"yl4", "->", "1"}], ",", 
         RowBox[{"yl5", "->", "1"}], ",", 
         RowBox[{"yl6", "->", "1"}], ",", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"\[ScriptU]", "[", "i_", "]"}], "]"}], "->", "1"}]}], 
        "}"}]}]}], "]"}], "&"}]}], ";"}]], "Code",
 CellLabel->"In[26]:=",ExpressionUUID->"6f8a9da6-e4fa-4734-b081-03de35bf7f0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Action on monomials", "Subsubsection",ExpressionUUID->"d2020bb6-9659-4232-a42e-979c8fa266c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"p1_", ",", "p3_", ",", "p5_"}], "]"}], "[", "X_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"X", "/.", "repY"}], "/.", 
                 RowBox[{"f", "->", 
                  RowBox[{"Function", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "u1", ",", "u3", ",", "u5", ",", "y1", ",", "y2", ",", 
                    "y3", ",", "yl4", ",", "yl5", ",", "yl6"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"y1", "^", "j1"}], " ", 
                    RowBox[{"y2", "^", "j2"}], " ", 
                    RowBox[{"y3", "^", "j3"}], " ", 
                    RowBox[{"yl4", "^", "m23"}], " ", 
                    RowBox[{"yl5", "^", "m13"}], " ", 
                    RowBox[{"yl6", "^", "m12"}], " ", 
                    RowBox[{
                    RowBox[{"Log", "[", "u1", "]"}], "^", "p1"}], " ", 
                    RowBox[{
                    RowBox[{"Log", "[", "u3", "]"}], "^", "p3"}], " ", 
                    RowBox[{
                    RowBox[{"Log", "[", "u5", "]"}], "^", "p5"}]}]}], 
                   "]"}]}]}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"y1", "->", 
                   RowBox[{"\[Lambda]1", " ", "y1"}]}], ",", 
                  RowBox[{"y2", "->", 
                   RowBox[{"\[Lambda]2", " ", "y2"}]}], ",", 
                  RowBox[{"y3", "->", 
                   RowBox[{"\[Lambda]3", " ", "y3"}]}]}], "}"}]}], "/.", 
               "repJ"}], "//", "PowerExpand"}], "//", 
             RowBox[{
              RowBox[{"Series", "[", 
               RowBox[{"#", ",", 
                RowBox[{"{", 
                 RowBox[{"\[Lambda]1", ",", "0", ",", "\[CapitalLambda]1"}], 
                 "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"\[Lambda]2", ",", "0", ",", "\[CapitalLambda]2"}], 
               "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]3", ",", "0", ",", "\[CapitalLambda]3"}], 
             "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "/.", 
            RowBox[{"\[Lambda]", "->", "1"}]}], "/.", 
           RowBox[{"\[Lambda]1", "->", "1"}]}], "/.", 
          RowBox[{"\[Lambda]2", "->", "1"}]}], "/.", 
         RowBox[{"\[Lambda]3", "->", "1"}]}], "&"}]}], "//", "ExpandAll"}], "//", 
     RowBox[{
      RowBox[{"Expand", "@", 
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{
          RowBox[{"y1", "^", "n1_."}], " ", 
          RowBox[{"y2", "^", "n2_."}], " ", 
          RowBox[{"y3", "^", "n3_."}], " ", 
          RowBox[{"yl4", "^", "n4_."}], " ", 
          RowBox[{"yl5", "^", "n5_."}], " ", 
          RowBox[{"yl6", "^", "n6_."}]}], ",", 
         RowBox[{
          RowBox[{"\[DoubleStruckCapitalF]", "[", 
           RowBox[{"Simplify", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], 
      "&"}]}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"\[DoubleStruckCapitalF]", "->", "Identity"}]}], "&"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"repToMonomial", "=", 
   RowBox[{
    RowBox[{"Monomial", "[", 
     RowBox[{
     "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", 
      ",", "p1_", ",", "p3_", ",", "p5_", ",", "1"}], "]"}], "->", 
    RowBox[{
     RowBox[{"y1", "^", "j1"}], " ", 
     RowBox[{"y2", "^", "j2"}], " ", 
     RowBox[{"y3", "^", "j3"}], " ", 
     RowBox[{"yl4", "^", "m23"}], " ", 
     RowBox[{"yl5", "^", "m13"}], " ", 
     RowBox[{"yl6", "^", "m12"}], " ", 
     RowBox[{
      RowBox[{"Log", "[", "u1", "]"}], "^", "p1"}], " ", 
     RowBox[{
      RowBox[{"Log", "[", "u3", "]"}], "^", "p3"}], " ", 
     RowBox[{
      RowBox[{"Log", "[", "u5", "]"}], "^", "p5"}]}]}]}], ";"}]}], "Code",
 CellLabel->"In[27]:=",ExpressionUUID->"2a061bf3-6dba-462d-954d-f919a51c1835"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"monomial1pL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "0", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pre", " ", 
     RowBox[{"diffeqsYvarJustClassicalPrefactor", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", 
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"0", ",", "0", ",", "0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial1pL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "0", ",", "1", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pre", " ", 
     RowBox[{"diffeqsYvarJustClassicalPrefactor", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", 
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"0", ",", "0", ",", "1"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial1pL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "1", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pre", " ", 
     RowBox[{"diffeqsYvarJustClassicalPrefactor", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", 
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"0", ",", "1", ",", "0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial1pL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "1", ",", "0", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pre", " ", 
     RowBox[{"diffeqsYvarJustClassicalPrefactor", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", 
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"1", ",", "0", ",", "0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial2pL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "0", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pre", " ", 
     RowBox[{"diffeqsYvarJustClassicalPrefactor", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "//", 
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"0", ",", "0", ",", "0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial2pL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "0", ",", "1", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pre", " ", 
     RowBox[{"diffeqsYvarJustClassicalPrefactor", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "//", 
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"0", ",", "0", ",", "1"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial2pL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "1", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pre", " ", 
     RowBox[{"diffeqsYvarJustClassicalPrefactor", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "//", 
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"0", ",", "1", ",", "0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial2pL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "1", ",", "0", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pre", " ", 
     RowBox[{"diffeqsYvarJustClassicalPrefactor", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "//", 
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"1", ",", "0", ",", "0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial3pL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "0", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pre", " ", 
     RowBox[{"diffeqsYvarJustClassicalPrefactor", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "//", 
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"0", ",", "0", ",", "0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial3pL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "0", ",", "1", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pre", " ", 
     RowBox[{"diffeqsYvarJustClassicalPrefactor", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "//", 
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"0", ",", "0", ",", "1"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial3pL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "1", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pre", " ", 
     RowBox[{"diffeqsYvarJustClassicalPrefactor", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "//", 
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"0", ",", "1", ",", "0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial3pL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "1", ",", "0", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pre", " ", 
     RowBox[{"diffeqsYvarJustClassicalPrefactor", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "//", 
    RowBox[{"expandWithLogs", "[", 
     RowBox[{"1", ",", "0", ",", "0"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial1pLL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "0", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"momL", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial1pL", "[", 
          RowBox[{
          "j1", ",", "j2", ",", "j3", ",", "m23", ",", "m13", ",", "m12", ",",
            "0", ",", "0", ",", "0", ",", "1"}], "]"}], "/.", 
         RowBox[{"d", "->", "4"}]}], "//", "ExpandAll"}], ")"}]}], "//.", 
     RowBox[{
      RowBox[{"Monomial", "[", 
       RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
      RowBox[{"b", " ", 
       RowBox[{"Monomial", "[", 
        RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c_Monomial"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial1pLL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "0", ",", "1", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"momL", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial1pL", "[", 
          RowBox[{
          "j1", ",", "j2", ",", "j3", ",", "m23", ",", "m13", ",", "m12", ",",
            "0", ",", "0", ",", "1", ",", "1"}], "]"}], "/.", 
         RowBox[{"d", "->", "4"}]}], "//", "ExpandAll"}], ")"}]}], "//.", 
     RowBox[{
      RowBox[{"Monomial", "[", 
       RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
      RowBox[{"b", " ", 
       RowBox[{"Monomial", "[", 
        RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c_Monomial"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial1pLL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "1", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"momL", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial1pL", "[", 
          RowBox[{
          "j1", ",", "j2", ",", "j3", ",", "m23", ",", "m13", ",", "m12", ",",
            "0", ",", "1", ",", "0", ",", "1"}], "]"}], "/.", 
         RowBox[{"d", "->", "4"}]}], "//", "ExpandAll"}], ")"}]}], "//.", 
     RowBox[{
      RowBox[{"Monomial", "[", 
       RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
      RowBox[{"b", " ", 
       RowBox[{"Monomial", "[", 
        RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c_Monomial"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial1pLL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "1", ",", "0", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"momL", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial1pL", "[", 
          RowBox[{
          "j1", ",", "j2", ",", "j3", ",", "m23", ",", "m13", ",", "m12", ",",
            "1", ",", "0", ",", "0", ",", "1"}], "]"}], "/.", 
         RowBox[{"d", "->", "4"}]}], "//", "ExpandAll"}], ")"}]}], "//.", 
     RowBox[{
      RowBox[{"Monomial", "[", 
       RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
      RowBox[{"b", " ", 
       RowBox[{"Monomial", "[", 
        RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c_Monomial"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial2pLL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "0", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"momL", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial2pL", "[", 
          RowBox[{
          "j1", ",", "j2", ",", "j3", ",", "m23", ",", "m13", ",", "m12", ",",
            "0", ",", "0", ",", "0", ",", "1"}], "]"}], "/.", 
         RowBox[{"d", "->", "4"}]}], "//", "ExpandAll"}], ")"}]}], "//.", 
     RowBox[{
      RowBox[{"Monomial", "[", 
       RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
      RowBox[{"b", " ", 
       RowBox[{"Monomial", "[", 
        RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c_Monomial"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial2pLL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "0", ",", "1", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"momL", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial2pL", "[", 
          RowBox[{
          "j1", ",", "j2", ",", "j3", ",", "m23", ",", "m13", ",", "m12", ",",
            "0", ",", "0", ",", "1", ",", "1"}], "]"}], "/.", 
         RowBox[{"d", "->", "4"}]}], "//", "ExpandAll"}], ")"}]}], "//.", 
     RowBox[{
      RowBox[{"Monomial", "[", 
       RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
      RowBox[{"b", " ", 
       RowBox[{"Monomial", "[", 
        RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c_Monomial"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial2pLL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "1", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"momL", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial2pL", "[", 
          RowBox[{
          "j1", ",", "j2", ",", "j3", ",", "m23", ",", "m13", ",", "m12", ",",
            "0", ",", "1", ",", "0", ",", "1"}], "]"}], "/.", 
         RowBox[{"d", "->", "4"}]}], "//", "ExpandAll"}], ")"}]}], "//.", 
     RowBox[{
      RowBox[{"Monomial", "[", 
       RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
      RowBox[{"b", " ", 
       RowBox[{"Monomial", "[", 
        RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c_Monomial"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial2pLL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "1", ",", "0", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"momL", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial2pL", "[", 
          RowBox[{
          "j1", ",", "j2", ",", "j3", ",", "m23", ",", "m13", ",", "m12", ",",
            "1", ",", "0", ",", "0", ",", "1"}], "]"}], "/.", 
         RowBox[{"d", "->", "4"}]}], "//", "ExpandAll"}], ")"}]}], "//.", 
     RowBox[{
      RowBox[{"Monomial", "[", 
       RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
      RowBox[{"b", " ", 
       RowBox[{"Monomial", "[", 
        RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c_Monomial"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial3pLL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "0", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"momL", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial3pL", "[", 
          RowBox[{
          "j1", ",", "j2", ",", "j3", ",", "m23", ",", "m13", ",", "m12", ",",
            "0", ",", "0", ",", "0", ",", "1"}], "]"}], "/.", 
         RowBox[{"d", "->", "4"}]}], "//", "ExpandAll"}], ")"}]}], "//.", 
     RowBox[{
      RowBox[{"Monomial", "[", 
       RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
      RowBox[{"b", " ", 
       RowBox[{"Monomial", "[", 
        RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c_Monomial"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial3pLL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "0", ",", "1", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"momL", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial3pL", "[", 
          RowBox[{
          "j1", ",", "j2", ",", "j3", ",", "m23", ",", "m13", ",", "m12", ",",
            "0", ",", "0", ",", "1", ",", "1"}], "]"}], "/.", 
         RowBox[{"d", "->", "4"}]}], "//", "ExpandAll"}], ")"}]}], "//.", 
     RowBox[{
      RowBox[{"Monomial", "[", 
       RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
      RowBox[{"b", " ", 
       RowBox[{"Monomial", "[", 
        RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c_Monomial"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial3pLL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "0", ",", "1", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"momL", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial3pL", "[", 
          RowBox[{
          "j1", ",", "j2", ",", "j3", ",", "m23", ",", "m13", ",", "m12", ",",
            "0", ",", "1", ",", "0", ",", "1"}], "]"}], "/.", 
         RowBox[{"d", "->", "4"}]}], "//", "ExpandAll"}], ")"}]}], "//.", 
     RowBox[{
      RowBox[{"Monomial", "[", 
       RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
      RowBox[{"b", " ", 
       RowBox[{"Monomial", "[", 
        RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c_Monomial"}], "]"}], "&"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"monomial3pLL", "[", 
    RowBox[{
    "j1_", ",", "j2_", ",", "j3_", ",", "m23_", ",", "m13_", ",", "m12_", ",",
      "1", ",", "0", ",", "0", ",", "pre_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"momL", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"monomial3pL", "[", 
          RowBox[{
          "j1", ",", "j2", ",", "j3", ",", "m23", ",", "m13", ",", "m12", ",",
            "1", ",", "0", ",", "0", ",", "1"}], "]"}], "/.", 
         RowBox[{"d", "->", "4"}]}], "//", "ExpandAll"}], ")"}]}], "//.", 
     RowBox[{
      RowBox[{"Monomial", "[", 
       RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
      RowBox[{"b", " ", 
       RowBox[{"Monomial", "[", 
        RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "c_Monomial"}], "]"}], "&"}]}]}], ";"}]}], "Code",
 CellLabel->"In[29]:=",ExpressionUUID->"ee081376-78fc-4771-a82c-89d5f19d9e89"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Construction of the Casimir matrices ", "Subsubsection",ExpressionUUID->"26e15b69-0fe4-457a-8fe0-600f6531d0de"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[DoubleStruckCapitalC]", "[", "1", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"Monomial", "->", "monomial1pLL"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Length", "[", "basis", "]"}]}], "}"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"CoefficientArrays", "[", 
         RowBox[{"#", ",", "basis"}], "]"}], "&"}]}], "//", "Last"}]}], ";"}],
    ")"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[DoubleStruckCapitalC]", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"Monomial", "->", "monomial2pLL"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Length", "[", "basis", "]"}]}], "}"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"CoefficientArrays", "[", 
         RowBox[{"#", ",", "basis"}], "]"}], "&"}]}], "//", "Last"}]}], ";"}],
    ")"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[DoubleStruckCapitalC]", "[", "3", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"Monomial", "->", "monomial3pLL"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Length", "[", "basis", "]"}]}], "}"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"CoefficientArrays", "[", 
         RowBox[{"#", ",", "basis"}], "]"}], "&"}]}], "//", "Last"}]}], ";"}],
    ")"}], ";"}]}], "Code",
 CellLabel->"In[53]:=",ExpressionUUID->"0a467df2-641b-4166-bfb3-1d3a85b37a35"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Data Vector", "Section",ExpressionUUID->"9acb1f5b-0c6b-4d3a-a48c-babf6f82236b"],

Cell[CellGroupData[{

Cell["Tree level", "Subsection",ExpressionUUID->"f882bf7d-0985-4698-92ee-bc044bb49954"],

Cell["\<\
As discussed in appendix D, we expand the 6pt function in the y, yl \
variables. This is done explicitly for tree level:\
\>", "Text",ExpressionUUID->"d5ad104f-b72e-4c97-80a1-362744384b95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"treeLevel", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "6"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"2", ",", "3"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"3", ",", "4"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"4", ",", "5"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "6"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"2", ",", "4"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"3", ",", "4"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"3", ",", "5"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "4"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"2", ",", "6"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"3", ",", "4"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"3", ",", "5"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "5"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"2", ",", "4"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"3", ",", "4"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"3", ",", "6"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "4"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"2", ",", "5"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"3", ",", "4"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"3", ",", "6"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "3"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"2", ",", "6"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"3", ",", "4"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"4", ",", "5"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "5"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"2", ",", "3"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"3", ",", "4"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"4", ",", "6"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"1", ",", "3"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"2", ",", "5"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"3", ",", "4"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"4", ",", "6"}], "]"}], " ", 
               RowBox[{"x", "[", 
                RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}]}], ")"}], "*", " ", 
          
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], " ", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "^", "2"}], " ", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"5", ",", "6"}], "]"}], "^", "2"}], "*", 
          RowBox[{"1", "/", 
           RowBox[{"2", "^", "3"}]}]}], "/.", 
         RowBox[{"c_x", ":>", 
          RowBox[{"Sort", "[", "c", "]"}]}]}], "/.", "repX"}], "/.", 
       "repCR1"}], "/.", "repCR2"}], "/.", "repCR3"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"treeVector", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"momL", "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"treeLevel", "/.", 
                    RowBox[{
                    RowBox[{"y", "[", "a_", "]"}], ":>", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "a", "]"}], " ", 
                    RowBox[{"y", "[", "a", "]"}]}]}]}], "/.", "repY"}], ")"}],
                    "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ScriptU]", "[", "1", "]"}], " ", 
                    RowBox[{"\[ScriptU]", "[", "3", "]"}], " ", 
                    RowBox[{"\[ScriptU]", "[", "5", "]"}]}], ")"}]}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "1", "]"}], "->", 
                    "\[Lambda]1"}], ",", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "2", "]"}], "->", 
                    "\[Lambda]2"}], ",", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "3", "]"}], "->", 
                    "\[Lambda]3"}]}], "}"}]}], "//", 
                 RowBox[{
                  RowBox[{"Series", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "\[Lambda]3", ",", "0", ",", "\[CapitalLambda]3"}], 
                    "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//", 
               RowBox[{
                RowBox[{"Series", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Lambda]2", ",", "0", ",", "\[CapitalLambda]2"}],
                    "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//", 
             RowBox[{
              RowBox[{"Series", "[", 
               RowBox[{"#", ",", 
                RowBox[{"{", 
                 RowBox[{"\[Lambda]1", ",", "0", ",", "\[CapitalLambda]1"}], 
                 "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "/.", 
                RowBox[{"\[Lambda]", "->", "1"}]}], "/.", 
               RowBox[{"\[Lambda]1", "->", "1"}]}], "/.", 
              RowBox[{"\[Lambda]2", "->", "1"}]}], "/.", 
             RowBox[{"\[Lambda]3", "->", "1"}]}], "&"}]}], "//", 
          "ExpandAll"}], ")"}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{"Monomial", "[", 
        RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
       RowBox[{"b", " ", 
        RowBox[{"Monomial", "[", 
         RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
     RowBox[{
      RowBox[{"CoefficientArrays", "[", 
       RowBox[{"#", ",", "basis"}], "]"}], "&"}]}], "//", "Last"}]}], 
  ";"}]}], "Code",
 CellLabel->"In[56]:=",ExpressionUUID->"fda60985-e5f1-4fbe-a7c2-9003efe56f51"]
}, Open  ]],

Cell[CellGroupData[{

Cell["One Loop", "Subsection",ExpressionUUID->"10a7aa3c-71e1-4eb2-b3b2-d3e0dfc550a3"],

Cell["\<\
For one loop, we start from the expanded expression, valid for Subscript[\
\[CapitalLambda], i]<14:\
\>", "Text",ExpressionUUID->"51bff9e5-0f30-4273-9a3a-dfb55869c26e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneLoopExpansion", "=", " ", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{"nd", "<>", "\"\<oneLoopExpansion_14.txt\>\""}], "]"}], "//", 
    "ToExpression"}]}], ";"}]], "Code",
 CellLabel->"In[58]:=",ExpressionUUID->"d8668a84-3a26-4ee9-a465-5f364bf06243"],

Cell[BoxData[
 RowBox[{
  RowBox[{"loopVector", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"momL", "/@", 
        RowBox[{"(", "oneLoopExpansion", ")"}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{"Monomial", "[", 
        RowBox[{"a__", ",", "b_"}], "]"}], ":>", 
       RowBox[{"b", " ", 
        RowBox[{"Monomial", "[", 
         RowBox[{"a", ",", "1"}], "]"}]}]}]}], "//", 
     RowBox[{
      RowBox[{"CoefficientArrays", "[", 
       RowBox[{"#", ",", "basis"}], "]"}], "&"}]}], "//", "Last"}]}], 
  ";"}]], "Code",
 CellLabel->"In[59]:=",ExpressionUUID->"be222e91-fb5c-4085-b6cc-b34ed868ce12"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["OPE extraction", "Section",ExpressionUUID->"489ed08d-efa9-45f0-abdf-b9fd118bbdb4"],

Cell[CellGroupData[{

Cell["Casimir and Normalization", "Subsection",ExpressionUUID->"ad6b4545-074a-47b7-aa88-5843029152b7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"casimir", "=", 
   RowBox[{
    RowBox[{"l", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], "+", 
    RowBox[{"\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "d"}], "+", "\[CapitalDelta]"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalC]", "[", 
    RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "=", "casimir"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"casimirTree", "[", "J_", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalC]", "[", 
       RowBox[{
        RowBox[{"2", "+", "J", "+", 
         RowBox[{"8", 
          RowBox[{"g", "^", "2"}], " ", 
          RowBox[{"HarmonicNumber", "[", "J", "]"}]}]}], ",", "J"}], "]"}], "/.", 
      RowBox[{"d", "->", "4"}]}], ",", "g", ",", "0"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"casimirLoop", "[", "J_", "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalC]", "[", 
       RowBox[{
        RowBox[{"2", "+", "J", "+", 
         RowBox[{"8", 
          RowBox[{"g", "^", "2"}], " ", 
          RowBox[{"HarmonicNumber", "[", "J", "]"}]}]}], ",", "J"}], "]"}], "/.", 
      RowBox[{"d", "->", "4"}]}], ",", "g", ",", "2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalN]", "[", 
    RowBox[{"J1_", ",", "J2_", ",", "J3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"casimirTree", "[", "J1", "]"}]}], "-", 
           RowBox[{
            RowBox[{"g", "^", "2"}], " ", 
            RowBox[{"casimirLoop", "[", "J1", "]"}]}], "+", 
           RowBox[{"casimirTree", "[", "j1", "]"}], "+", 
           RowBox[{
            RowBox[{"g", "^", "2"}], " ", 
            RowBox[{"casimirLoop", "[", "j1", "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "0", ",", 
          RowBox[{"J1", "-", "2"}], ",", "2"}], "}"}]}], "]"}], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"casimirTree", "[", "J2", "]"}]}], "-", 
           RowBox[{
            RowBox[{"g", "^", "2"}], " ", 
            RowBox[{"casimirLoop", "[", "J2", "]"}]}], "+", 
           RowBox[{"casimirTree", "[", "j2", "]"}], "+", 
           RowBox[{
            RowBox[{"g", "^", "2"}], " ", 
            RowBox[{"casimirLoop", "[", "j2", "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "0", ",", 
          RowBox[{"J2", "-", "2"}], ",", "2"}], "}"}]}], "]"}], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"casimirTree", "[", "J3", "]"}]}], "-", 
           RowBox[{
            RowBox[{"g", "^", "2"}], " ", 
            RowBox[{"casimirLoop", "[", "J3", "]"}]}], "+", 
           RowBox[{"casimirTree", "[", "j3", "]"}], "+", 
           RowBox[{
            RowBox[{"g", "^", "2"}], " ", 
            RowBox[{"casimirLoop", "[", "j3", "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j3", ",", "0", ",", 
          RowBox[{"J3", "-", "2"}], ",", "2"}], "}"}]}], "]"}]}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"g", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalN]", "[", 
    RowBox[{"6", ",", "4", ",", "2"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]0", "[", 
   RowBox[{"L1_", ",", "L2_", ",", "L3_"}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"\[ScriptCapitalN]", "[", 
     RowBox[{"L1", ",", "L2", ",", "L3"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[ScriptCapitalN]2", "[", 
   RowBox[{"L1_", ",", "L2_", ",", "L3_"}], "]"}], ":=", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{
    RowBox[{"\[ScriptCapitalN]", "[", 
     RowBox[{"L1", ",", "L2", ",", "L3"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], "Code",
 CellLabel->"In[60]:=",ExpressionUUID->"0b6b322b-9af5-42e6-9006-a8080fc22b40"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursion Relation", "Subsection",ExpressionUUID->"060dd084-593d-420e-b7d9-c62d810d2c48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"treeV", ",", "loopV"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"treeV", "[", 
    RowBox[{"0", ",", "0", ",", "0"}], "]"}], "=", "treeVector"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"loopV", "[", 
    RowBox[{"0", ",", "0", ",", "0"}], "]"}], "=", "loopVector"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"treeV", "[", 
    RowBox[{"J1_", ",", "J2_", ",", "J3_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"J3", ">", "0"}], "\[And]", 
    RowBox[{"EvenQ", "[", "J3", "]"}]}]}], ":=", 
  RowBox[{
   RowBox[{"treeV", "[", 
    RowBox[{"J1", ",", "J2", ",", "J3"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"treeV", "[", 
       RowBox[{"J1", ",", "J2", ",", 
        RowBox[{"J3", "-", "2"}]}], "]"}], ".", 
      RowBox[{"\[DoubleStruckCapitalC]", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"casimirTree", "[", 
       RowBox[{"J3", "-", "2"}], "]"}], 
      RowBox[{"treeV", "[", 
       RowBox[{"J1", ",", "J2", ",", 
        RowBox[{"J3", "-", "2"}]}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"treeV", "[", 
    RowBox[{"J1_", ",", "J2_", ",", "0"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"J2", ">", "0"}], "\[And]", 
    RowBox[{"EvenQ", "[", "J2", "]"}]}]}], ":=", 
  RowBox[{
   RowBox[{"treeV", "[", 
    RowBox[{"J1", ",", "J2", ",", "0"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"treeV", "[", 
       RowBox[{"J1", ",", 
        RowBox[{"J2", "-", "2"}], ",", "0"}], "]"}], ".", 
      RowBox[{"\[DoubleStruckCapitalC]", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"casimirTree", "[", 
       RowBox[{"J2", "-", "2"}], "]"}], 
      RowBox[{"treeV", "[", 
       RowBox[{"J1", ",", 
        RowBox[{"J2", "-", "2"}], ",", "0"}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"treeV", "[", 
    RowBox[{"J1_", ",", "0", ",", "0"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"J1", ">", "0"}], "\[And]", 
    RowBox[{"EvenQ", "[", "J1", "]"}]}]}], ":=", 
  RowBox[{
   RowBox[{"treeV", "[", 
    RowBox[{"J1", ",", "0", ",", "0"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"treeV", "[", 
       RowBox[{
        RowBox[{"J1", "-", "2"}], ",", "0", ",", "0"}], "]"}], ".", 
      RowBox[{"\[DoubleStruckCapitalC]", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"casimirTree", "[", 
       RowBox[{"J1", "-", "2"}], "]"}], 
      RowBox[{"treeV", "[", 
       RowBox[{
        RowBox[{"J1", "-", "2"}], ",", "0", ",", "0"}], "]"}]}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"loopV", "[", 
    RowBox[{"J1_", ",", "J2_", ",", "J3_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"J3", ">", "0"}], "\[And]", 
    RowBox[{"EvenQ", "[", "J3", "]"}]}]}], ":=", 
  RowBox[{
   RowBox[{"loopV", "[", 
    RowBox[{"J1", ",", "J2", ",", "J3"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"loopV", "[", 
       RowBox[{"J1", ",", "J2", ",", 
        RowBox[{"J3", "-", "2"}]}], "]"}], ".", 
      RowBox[{"\[DoubleStruckCapitalC]", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"casimirLoop", "[", 
       RowBox[{"J3", "-", "2"}], "]"}], 
      RowBox[{"treeV", "[", 
       RowBox[{"J1", ",", "J2", ",", 
        RowBox[{"J3", "-", "2"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"casimirTree", "[", 
       RowBox[{"J3", "-", "2"}], "]"}], 
      RowBox[{"loopV", "[", 
       RowBox[{"J1", ",", "J2", ",", 
        RowBox[{"J3", "-", "2"}]}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"loopV", "[", 
    RowBox[{"J1_", ",", "J2_", ",", "0"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"J2", ">", "0"}], "\[And]", 
    RowBox[{"EvenQ", "[", "J2", "]"}]}]}], ":=", 
  RowBox[{
   RowBox[{"loopV", "[", 
    RowBox[{"J1", ",", "J2", ",", "0"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"loopV", "[", 
       RowBox[{"J1", ",", 
        RowBox[{"J2", "-", "2"}], ",", "0"}], "]"}], ".", 
      RowBox[{"\[DoubleStruckCapitalC]", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"casimirLoop", "[", 
       RowBox[{"J2", "-", "2"}], "]"}], 
      RowBox[{"treeV", "[", 
       RowBox[{"J1", ",", 
        RowBox[{"J2", "-", "2"}], ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"casimirTree", "[", 
       RowBox[{"J2", "-", "2"}], "]"}], 
      RowBox[{"loopV", "[", 
       RowBox[{"J1", ",", 
        RowBox[{"J2", "-", "2"}], ",", "0"}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"loopV", "[", 
    RowBox[{"J1_", ",", "0", ",", "0"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"J1", ">", "0"}], "\[And]", 
    RowBox[{"EvenQ", "[", "J1", "]"}]}]}], ":=", 
  RowBox[{
   RowBox[{"loopV", "[", 
    RowBox[{"J1", ",", "0", ",", "0"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"loopV", "[", 
       RowBox[{
        RowBox[{"J1", "-", "2"}], ",", "0", ",", "0"}], "]"}], ".", 
      RowBox[{"\[DoubleStruckCapitalC]", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"casimirLoop", "[", 
       RowBox[{"J1", "-", "2"}], "]"}], 
      RowBox[{"treeV", "[", 
       RowBox[{
        RowBox[{"J1", "-", "2"}], ",", "0", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"casimirTree", "[", 
       RowBox[{"J1", "-", "2"}], "]"}], 
      RowBox[{"loopV", "[", 
       RowBox[{
        RowBox[{"J1", "-", "2"}], ",", "0", ",", "0"}], "]"}]}]}], 
    ")"}]}]}]}], "Code",
 CellLabel->"In[68]:=",ExpressionUUID->"0f4abf58-5a1c-4e77-8312-4cf3104548ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extracting", "Subsection",ExpressionUUID->"27e28d4e-328f-45e6-a979-e304dd810779"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"extract", "[", 
        RowBox[{"J1", ",", "J2", ",", "J3"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"basis", "/.", 
           RowBox[{
            RowBox[{"Monomial", "[", 
             RowBox[{"j1_", ",", "j2_", ",", "j3_", ",", "w__"}], "]"}], ":>", 
            RowBox[{"0", "/;", 
             RowBox[{
              RowBox[{"j1", ">", "J1"}], "\[Or]", 
              RowBox[{"j2", ">", "J2"}], "\[Or]", 
              RowBox[{"j3", ">", "J3"}]}]}]}]}], ")"}], "/.", 
         "repToMonomial"}], "/.", 
        RowBox[{
         RowBox[{"Log", "[", "a_", "]"}], ":>", "0"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"J1", ",", "0", ",", "\[CapitalLambda]1", ",", "2"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"J2", ",", "0", ",", "\[CapitalLambda]2", ",", "2"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"J3", ",", "0", ",", "\[CapitalLambda]3", ",", "2"}], "}"}]}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"J1", ",", "J2", ",", "J3"}], "}"}]}], "]"}], ";"}]], "Code",
 CellLabel->"In[77]:=",ExpressionUUID->"da70a5cd-bc65-42b5-90b5-861d415fa9ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totalM", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[ScriptCapitalN]0", "[", 
             RowBox[{"L1", ",", "L2", ",", "L3"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"treeV", "[", 
               RowBox[{"L1", ",", "L2", ",", "L3"}], "]"}], "+", 
              RowBox[{
               RowBox[{"g", "^", "2"}], " ", 
               RowBox[{"loopV", "[", 
                RowBox[{"L1", ",", "L2", ",", "L3"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"g", "^", "2"}], " ", 
            RowBox[{"\[ScriptCapitalN]2", "[", 
             RowBox[{"L1", ",", "L2", ",", "L3"}], "]"}], 
            RowBox[{"treeV", "[", 
             RowBox[{"L1", ",", "L2", ",", "L3"}], "]"}]}]}], ")"}], ".", 
         RowBox[{"extract", "[", 
          RowBox[{"L1", ",", "L2", ",", "L3"}], "]"}]}], "//", "collectYs"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"L1", ",", "0", ",", "\[CapitalLambda]L1", ",", "2"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"L2", ",", "0", ",", "\[CapitalLambda]L2", ",", "2"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"L3", ",", "0", ",", "\[CapitalLambda]L3", ",", "2"}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"L1", ",", "L2", ",", "L3"}], "}"}]}], "]"}]}], ";"}]], "Code",
 CellLabel->"In[78]:=",ExpressionUUID->"4f13383a-876e-49cd-a0ae-5eaa20859e30"],

Cell[CellGroupData[{

Cell[BoxData["totalM"], "Input",
 CellChangeTimes->{{3.84270472205436*^9, 3.8427047227853813`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"3f62c9d7-56e5-43c3-964d-3364c7a5aff7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalF]", "[", "1", "]"}], "+", 
  RowBox[{
   SuperscriptBox["y1", "2"], " ", 
   RowBox[{"\[DoubleStruckCapitalF]", "[", 
    RowBox[{
     FractionBox["1", "6"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["g", "2"]}]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["y2", "2"], " ", 
   RowBox[{"\[DoubleStruckCapitalF]", "[", 
    RowBox[{
     FractionBox["1", "6"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["g", "2"]}]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["y3", "2"], " ", 
   RowBox[{"\[DoubleStruckCapitalF]", "[", 
    RowBox[{
     FractionBox["1", "6"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["g", "2"]}]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "4"], " ", 
   RowBox[{"\[DoubleStruckCapitalF]", "[", 
    RowBox[{
     FractionBox["1", "70"], "-", 
     FractionBox[
      RowBox[{"205", " ", 
       SuperscriptBox["g", "2"]}], "882"]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["y2", "4"], " ", 
   RowBox[{"\[DoubleStruckCapitalF]", "[", 
    RowBox[{
     FractionBox["1", "70"], "-", 
     FractionBox[
      RowBox[{"205", " ", 
       SuperscriptBox["g", "2"]}], "882"]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["y3", "4"], " ", 
   RowBox[{"\[DoubleStruckCapitalF]", "[", 
    RowBox[{
     FractionBox["1", "70"], "-", 
     FractionBox[
      RowBox[{"205", " ", 
       SuperscriptBox["g", "2"]}], "882"]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["y3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl4", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "9"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["g", "2"]}]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "36"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["g", "2"]}], "3"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "36"], "-", 
        FractionBox[
         SuperscriptBox["g", "2"], "6"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["y3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "9"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["g", "2"]}]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "36"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["g", "2"]}], "3"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "36"], "-", 
        FractionBox[
         SuperscriptBox["g", "2"], "6"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["y2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "9"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["g", "2"]}]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "36"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["g", "2"]}], "3"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "36"], "-", 
        FractionBox[
         SuperscriptBox["g", "2"], "6"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y2", "4"], " ", 
   SuperscriptBox["y3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl4", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "105"], "-", 
        FractionBox[
         RowBox[{"11707", " ", 
          SuperscriptBox["g", "2"]}], "26460"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "70"], "-", 
        FractionBox[
         RowBox[{"1651", " ", 
          SuperscriptBox["g", "2"]}], "8820"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "420"], "-", 
       FractionBox[
        RowBox[{"1781", " ", 
         SuperscriptBox["g", "2"]}], "26460"]}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["y3", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl4", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "105"], "-", 
        FractionBox[
         RowBox[{"11707", " ", 
          SuperscriptBox["g", "2"]}], "26460"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "70"], "-", 
        FractionBox[
         RowBox[{"1651", " ", 
          SuperscriptBox["g", "2"]}], "8820"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "420"], "-", 
       FractionBox[
        RowBox[{"1781", " ", 
         SuperscriptBox["g", "2"]}], "26460"]}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "4"], " ", 
   SuperscriptBox["y3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "105"], "-", 
        FractionBox[
         RowBox[{"11707", " ", 
          SuperscriptBox["g", "2"]}], "26460"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "70"], "-", 
        FractionBox[
         RowBox[{"1651", " ", 
          SuperscriptBox["g", "2"]}], "8820"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "420"], "-", 
       FractionBox[
        RowBox[{"1781", " ", 
         SuperscriptBox["g", "2"]}], "26460"]}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["y3", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "105"], "-", 
        FractionBox[
         RowBox[{"11707", " ", 
          SuperscriptBox["g", "2"]}], "26460"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "70"], "-", 
        FractionBox[
         RowBox[{"1651", " ", 
          SuperscriptBox["g", "2"]}], "8820"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "420"], "-", 
       FractionBox[
        RowBox[{"1781", " ", 
         SuperscriptBox["g", "2"]}], "26460"]}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "4"], " ", 
   SuperscriptBox["y2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "105"], "-", 
        FractionBox[
         RowBox[{"11707", " ", 
          SuperscriptBox["g", "2"]}], "26460"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "70"], "-", 
        FractionBox[
         RowBox[{"1651", " ", 
          SuperscriptBox["g", "2"]}], "8820"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "420"], "-", 
       FractionBox[
        RowBox[{"1781", " ", 
         SuperscriptBox["g", "2"]}], "26460"]}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["y2", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "105"], "-", 
        FractionBox[
         RowBox[{"11707", " ", 
          SuperscriptBox["g", "2"]}], "26460"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "70"], "-", 
        FractionBox[
         RowBox[{"1651", " ", 
          SuperscriptBox["g", "2"]}], "8820"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "420"], "-", 
       FractionBox[
        RowBox[{"1781", " ", 
         SuperscriptBox["g", "2"]}], "26460"]}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["y3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl4", " ", "yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "27"], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["g", "2"]}], "4"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "27"], "-", 
        FractionBox[
         RowBox[{"25", " ", 
          SuperscriptBox["g", "2"]}], "36"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "27"], "-", 
        FractionBox[
         RowBox[{"25", " ", 
          SuperscriptBox["g", "2"]}], "36"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "27"], "-", 
        FractionBox[
         RowBox[{"25", " ", 
          SuperscriptBox["g", "2"]}], "36"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "54"], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["g", "2"]}], "9"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "54"], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["g", "2"]}], "9"]}], "]"}]}], "+", 
     RowBox[{"yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "54"], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["g", "2"]}], "9"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "216"], "-", 
       FractionBox[
        SuperscriptBox["g", "2"], "6"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "216"], "-", 
        FractionBox[
         SuperscriptBox["g", "2"], "24"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "216"], "-", 
        FractionBox[
         SuperscriptBox["g", "2"], "24"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "216"], "-", 
        FractionBox[
         SuperscriptBox["g", "2"], "24"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "4"], " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["y3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "105"], "-", 
        FractionBox[
         RowBox[{"24317", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "105"], "-", 
        FractionBox[
         RowBox[{"21209", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "105"], "-", 
        FractionBox[
         RowBox[{"9481", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "105"], "-", 
        FractionBox[
         RowBox[{"9481", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "315"], "-", 
        FractionBox[
         RowBox[{"5171", " ", 
          SuperscriptBox["g", "2"]}], "39690"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "315"], "-", 
        FractionBox[
         RowBox[{"5171", " ", 
          SuperscriptBox["g", "2"]}], "39690"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "315"], "-", 
        FractionBox[
         RowBox[{"14731", " ", 
          SuperscriptBox["g", "2"]}], "158760"]}], "]"}]}], "+", 
     RowBox[{"yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "315"], "-", 
        FractionBox[
         RowBox[{"14731", " ", 
          SuperscriptBox["g", "2"]}], "158760"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "420"], "-", 
        FractionBox[
         RowBox[{"691", " ", 
          SuperscriptBox["g", "2"]}], "13230"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "630"], "-", 
        FractionBox[
         RowBox[{"817", " ", 
          SuperscriptBox["g", "2"]}], "19845"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "420"], "-", 
        FractionBox[
         RowBox[{"2029", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "420"], "-", 
        FractionBox[
         RowBox[{"2029", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "2520"], "-", 
       FractionBox[
        RowBox[{"2537", " ", 
         SuperscriptBox["g", "2"]}], "158760"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "2520"], "-", 
        FractionBox[
         RowBox[{"1231", " ", 
          SuperscriptBox["g", "2"]}], "317520"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["y2", "4"], " ", 
   SuperscriptBox["y3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl4", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "105"], "-", 
        FractionBox[
         RowBox[{"24317", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "105"], "-", 
        FractionBox[
         RowBox[{"21209", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "105"], "-", 
        FractionBox[
         RowBox[{"9481", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "105"], "-", 
        FractionBox[
         RowBox[{"9481", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "315"], "-", 
        FractionBox[
         RowBox[{"5171", " ", 
          SuperscriptBox["g", "2"]}], "39690"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "315"], "-", 
        FractionBox[
         RowBox[{"5171", " ", 
          SuperscriptBox["g", "2"]}], "39690"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "315"], "-", 
        FractionBox[
         RowBox[{"14731", " ", 
          SuperscriptBox["g", "2"]}], "158760"]}], "]"}]}], "+", 
     RowBox[{"yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "315"], "-", 
        FractionBox[
         RowBox[{"14731", " ", 
          SuperscriptBox["g", "2"]}], "158760"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "420"], "-", 
        FractionBox[
         RowBox[{"691", " ", 
          SuperscriptBox["g", "2"]}], "13230"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "630"], "-", 
        FractionBox[
         RowBox[{"817", " ", 
          SuperscriptBox["g", "2"]}], "19845"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "420"], "-", 
        FractionBox[
         RowBox[{"2029", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "420"], "-", 
        FractionBox[
         RowBox[{"2029", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "2520"], "-", 
       FractionBox[
        RowBox[{"2537", " ", 
         SuperscriptBox["g", "2"]}], "158760"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "2520"], "-", 
        FractionBox[
         RowBox[{"1231", " ", 
          SuperscriptBox["g", "2"]}], "317520"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["y3", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl4", " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "105"], "-", 
        FractionBox[
         RowBox[{"24317", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "105"], "-", 
        FractionBox[
         RowBox[{"21209", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "105"], "-", 
        FractionBox[
         RowBox[{"9481", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "105"], "-", 
        FractionBox[
         RowBox[{"9481", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "315"], "-", 
        FractionBox[
         RowBox[{"5171", " ", 
          SuperscriptBox["g", "2"]}], "39690"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "315"], "-", 
        FractionBox[
         RowBox[{"5171", " ", 
          SuperscriptBox["g", "2"]}], "39690"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "315"], "-", 
        FractionBox[
         RowBox[{"14731", " ", 
          SuperscriptBox["g", "2"]}], "158760"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "315"], "-", 
        FractionBox[
         RowBox[{"14731", " ", 
          SuperscriptBox["g", "2"]}], "158760"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "420"], "-", 
        FractionBox[
         RowBox[{"691", " ", 
          SuperscriptBox["g", "2"]}], "13230"]}], "]"}]}], "+", 
     RowBox[{"yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "630"], "-", 
        FractionBox[
         RowBox[{"817", " ", 
          SuperscriptBox["g", "2"]}], "19845"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "420"], "-", 
        FractionBox[
         RowBox[{"2029", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "420"], "-", 
        FractionBox[
         RowBox[{"2029", " ", 
          SuperscriptBox["g", "2"]}], "52920"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "2520"], "-", 
       FractionBox[
        RowBox[{"2537", " ", 
         SuperscriptBox["g", "2"]}], "158760"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "2520"], "-", 
        FractionBox[
         RowBox[{"1231", " ", 
          SuperscriptBox["g", "2"]}], "317520"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "4"], " ", 
   SuperscriptBox["y2", "4"], " ", 
   SuperscriptBox["y3", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl4", " ", "yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["216", "42875"], "-", 
        FractionBox[
         RowBox[{"12969", " ", 
          SuperscriptBox["g", "2"]}], "96040"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", "yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["216", "42875"], "-", 
        FractionBox[
         RowBox[{"11723", " ", 
          SuperscriptBox["g", "2"]}], "96040"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl5", "2"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["216", "42875"], "-", 
        FractionBox[
         RowBox[{"11723", " ", 
          SuperscriptBox["g", "2"]}], "96040"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["216", "42875"], "-", 
        FractionBox[
         RowBox[{"11723", " ", 
          SuperscriptBox["g", "2"]}], "96040"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      SuperscriptBox["yl5", "2"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["108", "42875"], "-", 
        FractionBox[
         RowBox[{"8759", " ", 
          SuperscriptBox["g", "2"]}], "144060"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", "yl5", " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["108", "42875"], "-", 
        FractionBox[
         RowBox[{"8759", " ", 
          SuperscriptBox["g", "2"]}], "144060"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl5", "2"], " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["108", "42875"], "-", 
        FractionBox[
         RowBox[{"8759", " ", 
          SuperscriptBox["g", "2"]}], "144060"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["36", "42875"], "-", 
        FractionBox[
         RowBox[{"727", " ", 
          SuperscriptBox["g", "2"]}], "36015"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["36", "42875"], "-", 
        FractionBox[
         RowBox[{"727", " ", 
          SuperscriptBox["g", "2"]}], "36015"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["36", "42875"], "-", 
        FractionBox[
         RowBox[{"727", " ", 
          SuperscriptBox["g", "2"]}], "36015"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["36", "42875"], "-", 
        FractionBox[
         RowBox[{"727", " ", 
          SuperscriptBox["g", "2"]}], "36015"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["36", "42875"], "-", 
        FractionBox[
         RowBox[{"727", " ", 
          SuperscriptBox["g", "2"]}], "36015"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["36", "42875"], "-", 
        FractionBox[
         RowBox[{"727", " ", 
          SuperscriptBox["g", "2"]}], "36015"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["24", "42875"], "-", 
        FractionBox[
         RowBox[{"4841", " ", 
          SuperscriptBox["g", "2"]}], "288120"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["24", "42875"], "-", 
        FractionBox[
         RowBox[{"4841", " ", 
          SuperscriptBox["g", "2"]}], "288120"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["24", "42875"], "-", 
        FractionBox[
         RowBox[{"4841", " ", 
          SuperscriptBox["g", "2"]}], "288120"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      SuperscriptBox["yl5", "2"], " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["27", "42875"], "-", 
        FractionBox[
         RowBox[{"3209", " ", 
          SuperscriptBox["g", "2"]}], "192080"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["27", "42875"], "-", 
        FractionBox[
         RowBox[{"7457", " ", 
          SuperscriptBox["g", "2"]}], "576240"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["27", "42875"], "-", 
        FractionBox[
         RowBox[{"7457", " ", 
          SuperscriptBox["g", "2"]}], "576240"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["27", "42875"], "-", 
        FractionBox[
         RowBox[{"7457", " ", 
          SuperscriptBox["g", "2"]}], "576240"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "3"], " ", "yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["24", "42875"], "-", 
        FractionBox[
         RowBox[{"3329", " ", 
          SuperscriptBox["g", "2"]}], "288120"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl5", "3"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["24", "42875"], "-", 
        FractionBox[
         RowBox[{"3329", " ", 
          SuperscriptBox["g", "2"]}], "288120"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", 
      SuperscriptBox["yl6", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["24", "42875"], "-", 
        FractionBox[
         RowBox[{"3329", " ", 
          SuperscriptBox["g", "2"]}], "288120"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["9", "85750"], "-", 
        FractionBox[
         RowBox[{"141", " ", 
          SuperscriptBox["g", "2"]}], "48020"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["9", "85750"], "-", 
        FractionBox[
         RowBox[{"141", " ", 
          SuperscriptBox["g", "2"]}], "48020"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["9", "85750"], "-", 
        FractionBox[
         RowBox[{"141", " ", 
          SuperscriptBox["g", "2"]}], "48020"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "3"], " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["8", "42875"], "-", 
        FractionBox[
         RowBox[{"67", " ", 
          SuperscriptBox["g", "2"]}], "24010"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl5", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["8", "42875"], "-", 
        FractionBox[
         RowBox[{"67", " ", 
          SuperscriptBox["g", "2"]}], "24010"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "3"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["8", "42875"], "-", 
        FractionBox[
         RowBox[{"67", " ", 
          SuperscriptBox["g", "2"]}], "24010"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "3"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["8", "42875"], "-", 
        FractionBox[
         RowBox[{"67", " ", 
          SuperscriptBox["g", "2"]}], "24010"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl6", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["8", "42875"], "-", 
        FractionBox[
         RowBox[{"67", " ", 
          SuperscriptBox["g", "2"]}], "24010"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      SuperscriptBox["yl6", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["8", "42875"], "-", 
        FractionBox[
         RowBox[{"67", " ", 
          SuperscriptBox["g", "2"]}], "24010"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "42875"], "-", 
        FractionBox[
         RowBox[{"251", " ", 
          SuperscriptBox["g", "2"]}], "144060"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "42875"], "-", 
        FractionBox[
         RowBox[{"251", " ", 
          SuperscriptBox["g", "2"]}], "144060"]}], "]"}]}], "+", 
     RowBox[{"yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "42875"], "-", 
        FractionBox[
         RowBox[{"251", " ", 
          SuperscriptBox["g", "2"]}], "144060"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "42875"], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["g", "2"]}], "4802"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "42875"], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["g", "2"]}], "4802"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "42875"], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["g", "2"]}], "4802"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "343000"], "-", 
       FractionBox[
        RowBox[{"41", " ", 
         SuperscriptBox["g", "2"]}], "288120"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "4"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "343000"], "+", 
        FractionBox[
         RowBox[{"41", " ", 
          SuperscriptBox["g", "2"]}], "384160"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "4"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "343000"], "+", 
        FractionBox[
         RowBox[{"41", " ", 
          SuperscriptBox["g", "2"]}], "384160"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "4"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "343000"], "+", 
        FractionBox[
         RowBox[{"41", " ", 
          SuperscriptBox["g", "2"]}], "384160"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "2"], " ", 
   SuperscriptBox["y2", "4"], " ", 
   SuperscriptBox["y3", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl4", " ", "yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["12", "1225"], "-", 
        FractionBox[
         RowBox[{"11717", " ", 
          SuperscriptBox["g", "2"]}], "51450"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", "yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["12", "1225"], "-", 
        FractionBox[
         RowBox[{"1559", " ", 
          SuperscriptBox["g", "2"]}], "6860"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["6", "1225"], "-", 
        FractionBox[
         RowBox[{"11521", " ", 
          SuperscriptBox["g", "2"]}], "102900"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["6", "1225"], "-", 
        FractionBox[
         RowBox[{"11521", " ", 
          SuperscriptBox["g", "2"]}], "102900"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "1225"], "-", 
        FractionBox[
         RowBox[{"54407", " ", 
          SuperscriptBox["g", "2"]}], "617400"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "1225"], "-", 
        FractionBox[
         RowBox[{"54407", " ", 
          SuperscriptBox["g", "2"]}], "617400"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["3", "2450"], "-", 
        FractionBox[
         RowBox[{"857", " ", 
          SuperscriptBox["g", "2"]}], "25725"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "1225"], "-", 
        FractionBox[
         RowBox[{"484", " ", 
          SuperscriptBox["g", "2"]}], "15435"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "1225"], "-", 
        FractionBox[
         RowBox[{"484", " ", 
          SuperscriptBox["g", "2"]}], "15435"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "3"], " ", "yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "3675"], "-", 
        FractionBox[
         RowBox[{"22769", " ", 
          SuperscriptBox["g", "2"]}], "926100"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "3675"], "-", 
        FractionBox[
         RowBox[{"22657", " ", 
          SuperscriptBox["g", "2"]}], "926100"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["3", "2450"], "-", 
        FractionBox[
         RowBox[{"1653", " ", 
          SuperscriptBox["g", "2"]}], "68600"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["3", "2450"], "-", 
        FractionBox[
         RowBox[{"1653", " ", 
          SuperscriptBox["g", "2"]}], "68600"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "3675"], "-", 
        FractionBox[
         RowBox[{"17849", " ", 
          SuperscriptBox["g", "2"]}], "926100"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "3"], " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "3675"], "-", 
        FractionBox[
         RowBox[{"3944", " ", 
          SuperscriptBox["g", "2"]}], "231525"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "3"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "3675"], "-", 
        FractionBox[
         RowBox[{"3944", " ", 
          SuperscriptBox["g", "2"]}], "231525"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "3675"], "-", 
        FractionBox[
         RowBox[{"15707", " ", 
          SuperscriptBox["g", "2"]}], "1852200"]}], "]"}]}], "+", 
     RowBox[{"yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "3675"], "-", 
        FractionBox[
         RowBox[{"15707", " ", 
          SuperscriptBox["g", "2"]}], "1852200"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "3675"], "-", 
        FractionBox[
         RowBox[{"3377", " ", 
          SuperscriptBox["g", "2"]}], "463050"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "4900"], "-", 
        FractionBox[
         RowBox[{"1063", " ", 
          SuperscriptBox["g", "2"]}], "308700"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "4900"], "-", 
        FractionBox[
         RowBox[{"1063", " ", 
          SuperscriptBox["g", "2"]}], "308700"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "29400"], "-", 
       FractionBox[
        RowBox[{"1403", " ", 
         SuperscriptBox["g", "2"]}], "926100"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "4"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "29400"], "+", 
        FractionBox[
         RowBox[{"2269", " ", 
          SuperscriptBox["g", "2"]}], "1852200"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "4"], " ", 
   SuperscriptBox["y2", "2"], " ", 
   SuperscriptBox["y3", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl4", " ", "yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["12", "1225"], "-", 
        FractionBox[
         RowBox[{"11717", " ", 
          SuperscriptBox["g", "2"]}], "51450"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl5", "2"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["12", "1225"], "-", 
        FractionBox[
         RowBox[{"1559", " ", 
          SuperscriptBox["g", "2"]}], "6860"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["6", "1225"], "-", 
        FractionBox[
         RowBox[{"11521", " ", 
          SuperscriptBox["g", "2"]}], "102900"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["6", "1225"], "-", 
        FractionBox[
         RowBox[{"11521", " ", 
          SuperscriptBox["g", "2"]}], "102900"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "1225"], "-", 
        FractionBox[
         RowBox[{"54407", " ", 
          SuperscriptBox["g", "2"]}], "617400"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "1225"], "-", 
        FractionBox[
         RowBox[{"54407", " ", 
          SuperscriptBox["g", "2"]}], "617400"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["3", "2450"], "-", 
        FractionBox[
         RowBox[{"857", " ", 
          SuperscriptBox["g", "2"]}], "25725"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "1225"], "-", 
        FractionBox[
         RowBox[{"484", " ", 
          SuperscriptBox["g", "2"]}], "15435"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "1225"], "-", 
        FractionBox[
         RowBox[{"484", " ", 
          SuperscriptBox["g", "2"]}], "15435"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl5", "3"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "3675"], "-", 
        FractionBox[
         RowBox[{"22769", " ", 
          SuperscriptBox["g", "2"]}], "926100"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "3675"], "-", 
        FractionBox[
         RowBox[{"22657", " ", 
          SuperscriptBox["g", "2"]}], "926100"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["3", "2450"], "-", 
        FractionBox[
         RowBox[{"1653", " ", 
          SuperscriptBox["g", "2"]}], "68600"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["3", "2450"], "-", 
        FractionBox[
         RowBox[{"1653", " ", 
          SuperscriptBox["g", "2"]}], "68600"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "3675"], "-", 
        FractionBox[
         RowBox[{"17849", " ", 
          SuperscriptBox["g", "2"]}], "926100"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl5", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "3675"], "-", 
        FractionBox[
         RowBox[{"3944", " ", 
          SuperscriptBox["g", "2"]}], "231525"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "3"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "3675"], "-", 
        FractionBox[
         RowBox[{"3944", " ", 
          SuperscriptBox["g", "2"]}], "231525"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "3675"], "-", 
        FractionBox[
         RowBox[{"15707", " ", 
          SuperscriptBox["g", "2"]}], "1852200"]}], "]"}]}], "+", 
     RowBox[{"yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "3675"], "-", 
        FractionBox[
         RowBox[{"15707", " ", 
          SuperscriptBox["g", "2"]}], "1852200"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "3675"], "-", 
        FractionBox[
         RowBox[{"3377", " ", 
          SuperscriptBox["g", "2"]}], "463050"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "4900"], "-", 
        FractionBox[
         RowBox[{"1063", " ", 
          SuperscriptBox["g", "2"]}], "308700"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "4900"], "-", 
        FractionBox[
         RowBox[{"1063", " ", 
          SuperscriptBox["g", "2"]}], "308700"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "29400"], "-", 
       FractionBox[
        RowBox[{"1403", " ", 
         SuperscriptBox["g", "2"]}], "926100"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "4"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "29400"], "+", 
        FractionBox[
         RowBox[{"2269", " ", 
          SuperscriptBox["g", "2"]}], "1852200"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "4"], " ", 
   SuperscriptBox["y2", "4"], " ", 
   SuperscriptBox["y3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"yl4", " ", "yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["12", "1225"], "-", 
        FractionBox[
         RowBox[{"11717", " ", 
          SuperscriptBox["g", "2"]}], "51450"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["12", "1225"], "-", 
        FractionBox[
         RowBox[{"1559", " ", 
          SuperscriptBox["g", "2"]}], "6860"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["6", "1225"], "-", 
        FractionBox[
         RowBox[{"11521", " ", 
          SuperscriptBox["g", "2"]}], "102900"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["6", "1225"], "-", 
        FractionBox[
         RowBox[{"11521", " ", 
          SuperscriptBox["g", "2"]}], "102900"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "1225"], "-", 
        FractionBox[
         RowBox[{"54407", " ", 
          SuperscriptBox["g", "2"]}], "617400"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "1225"], "-", 
        FractionBox[
         RowBox[{"54407", " ", 
          SuperscriptBox["g", "2"]}], "617400"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["3", "2450"], "-", 
        FractionBox[
         RowBox[{"857", " ", 
          SuperscriptBox["g", "2"]}], "25725"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "1225"], "-", 
        FractionBox[
         RowBox[{"484", " ", 
          SuperscriptBox["g", "2"]}], "15435"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", "yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "1225"], "-", 
        FractionBox[
         RowBox[{"484", " ", 
          SuperscriptBox["g", "2"]}], "15435"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", 
      SuperscriptBox["yl6", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "3675"], "-", 
        FractionBox[
         RowBox[{"22769", " ", 
          SuperscriptBox["g", "2"]}], "926100"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", "yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "3675"], "-", 
        FractionBox[
         RowBox[{"22657", " ", 
          SuperscriptBox["g", "2"]}], "926100"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["3", "2450"], "-", 
        FractionBox[
         RowBox[{"1653", " ", 
          SuperscriptBox["g", "2"]}], "68600"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["3", "2450"], "-", 
        FractionBox[
         RowBox[{"1653", " ", 
          SuperscriptBox["g", "2"]}], "68600"]}], "]"}]}], "+", 
     RowBox[{"yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "3675"], "-", 
        FractionBox[
         RowBox[{"17849", " ", 
          SuperscriptBox["g", "2"]}], "926100"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      SuperscriptBox["yl6", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "3675"], "-", 
        FractionBox[
         RowBox[{"3944", " ", 
          SuperscriptBox["g", "2"]}], "231525"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      SuperscriptBox["yl6", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "3675"], "-", 
        FractionBox[
         RowBox[{"3944", " ", 
          SuperscriptBox["g", "2"]}], "231525"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "3675"], "-", 
        FractionBox[
         RowBox[{"15707", " ", 
          SuperscriptBox["g", "2"]}], "1852200"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "3675"], "-", 
        FractionBox[
         RowBox[{"15707", " ", 
          SuperscriptBox["g", "2"]}], "1852200"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["2", "3675"], "-", 
        FractionBox[
         RowBox[{"3377", " ", 
          SuperscriptBox["g", "2"]}], "463050"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "4900"], "-", 
        FractionBox[
         RowBox[{"1063", " ", 
          SuperscriptBox["g", "2"]}], "308700"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "4900"], "-", 
        FractionBox[
         RowBox[{"1063", " ", 
          SuperscriptBox["g", "2"]}], "308700"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "29400"], "-", 
       FractionBox[
        RowBox[{"1403", " ", 
         SuperscriptBox["g", "2"]}], "926100"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "4"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "29400"], "+", 
        FractionBox[
         RowBox[{"2269", " ", 
          SuperscriptBox["g", "2"]}], "1852200"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y2", "4"], " ", 
   SuperscriptBox["y3", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["yl4", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["9", "1225"], "-", 
        FractionBox[
         RowBox[{"61", " ", 
          SuperscriptBox["g", "2"]}], "343"]}], "]"}]}], "+", 
     RowBox[{"yl4", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "1225"], "-", 
        FractionBox[
         RowBox[{"593", " ", 
          SuperscriptBox["g", "2"]}], "6174"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "1225"], "-", 
        FractionBox[
         RowBox[{"125", " ", 
          SuperscriptBox["g", "2"]}], "3087"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "4900"], "-", 
       FractionBox[
        RowBox[{"41", " ", 
         SuperscriptBox["g", "2"]}], "6174"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl4", "4"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "4900"], "+", 
        FractionBox[
         RowBox[{"179", " ", 
          SuperscriptBox["g", "2"]}], "24696"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "4"], " ", 
   SuperscriptBox["y3", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["yl5", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["9", "1225"], "-", 
        FractionBox[
         RowBox[{"61", " ", 
          SuperscriptBox["g", "2"]}], "343"]}], "]"}]}], "+", 
     RowBox[{"yl5", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "1225"], "-", 
        FractionBox[
         RowBox[{"593", " ", 
          SuperscriptBox["g", "2"]}], "6174"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "1225"], "-", 
        FractionBox[
         RowBox[{"125", " ", 
          SuperscriptBox["g", "2"]}], "3087"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "4900"], "-", 
       FractionBox[
        RowBox[{"41", " ", 
         SuperscriptBox["g", "2"]}], "6174"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl5", "4"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "4900"], "+", 
        FractionBox[
         RowBox[{"179", " ", 
          SuperscriptBox["g", "2"]}], "24696"]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["y1", "4"], " ", 
   SuperscriptBox["y2", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["yl6", "2"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["9", "1225"], "-", 
        FractionBox[
         RowBox[{"61", " ", 
          SuperscriptBox["g", "2"]}], "343"]}], "]"}]}], "+", 
     RowBox[{"yl6", " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "1225"], "-", 
        FractionBox[
         RowBox[{"593", " ", 
          SuperscriptBox["g", "2"]}], "6174"]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "3"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["4", "1225"], "-", 
        FractionBox[
         RowBox[{"125", " ", 
          SuperscriptBox["g", "2"]}], "3087"]}], "]"}]}], "+", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{
       FractionBox["1", "4900"], "-", 
       FractionBox[
        RowBox[{"41", " ", 
         SuperscriptBox["g", "2"]}], "6174"]}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["yl6", "4"], " ", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", 
       RowBox[{
        FractionBox["1", "4900"], "+", 
        FractionBox[
         RowBox[{"179", " ", 
          SuperscriptBox["g", "2"]}], "24696"]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8427047231435432`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"160fc56c-d5ab-46a6-8946-a26a7f080084"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1416, 889},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"67e17cc1-a603-496c-b48c-2834909758dc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 182, 3, 35, "Text",ExpressionUUID->"ccdf6d26-1a33-47c9-a381-efaa3ced3456"],
Cell[CellGroupData[{
Cell[765, 27, 139, 1, 67, "Section",ExpressionUUID->"60a061ba-6822-4456-981c-97979e7ac0d7"],
Cell[907, 30, 474, 7, 58, "Text",ExpressionUUID->"b935be3d-8cc4-4ded-9041-06882cd11a7d"],
Cell[1384, 39, 687, 18, 167, "Code",ExpressionUUID->"ba70bb01-e763-400f-a208-5329b4cb8244"],
Cell[2074, 59, 377, 9, 72, "Code",ExpressionUUID->"b59c6788-bfad-43ae-ba79-e9cc63966299"],
Cell[CellGroupData[{
Cell[2476, 72, 113, 0, 54, "Subsection",ExpressionUUID->"25718f60-0183-4b51-9e80-d6b1ec6a4cab"],
Cell[2592, 74, 8648, 249, 110, "Code",ExpressionUUID->"060ade66-a1bd-408f-bcc0-752723f345c3"],
Cell[11243, 325, 146, 2, 35, "Text",ExpressionUUID->"392c3fd7-656b-4d71-a800-1114e1f90883"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11426, 332, 118, 0, 54, "Subsection",ExpressionUUID->"ec23cd4f-c33d-4fc0-8b5e-7f75b2d0a602"],
Cell[11547, 334, 4070, 125, 167, "Code",ExpressionUUID->"47dd8455-d445-499a-854b-a3d4b934768d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15666, 465, 79, 0, 67, "Section",ExpressionUUID->"a2110ab8-8cea-4531-b2de-c7076952b514"],
Cell[15748, 467, 1910, 47, 52, "Code",ExpressionUUID->"b7783b27-d286-4e8c-8787-eb3cdf761d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17695, 519, 90, 0, 67, "Section",ExpressionUUID->"e26a113b-e188-45aa-8e58-25ac537d986f"],
Cell[CellGroupData[{
Cell[17810, 523, 102, 0, 45, "Subsubsection",ExpressionUUID->"a048535b-fbad-4343-b9a5-aefe809a100a"],
Cell[17915, 525, 211657, 5562, 55, "Code",ExpressionUUID->"1aa9a58b-856d-46c2-8efd-b9e3b0ea85d5"],
Cell[229575, 6089, 563, 17, 72, "Code",ExpressionUUID->"d7abfd8c-0588-4892-a7ed-2b1f4da2e2f8"],
Cell[230141, 6108, 1617, 43, 52, "Code",ExpressionUUID->"6f8a9da6-e4fa-4734-b081-03de35bf7f0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231795, 6156, 99, 0, 45, "Subsubsection",ExpressionUUID->"d2020bb6-9659-4232-a42e-979c8fa266c9"],
Cell[231897, 6158, 4527, 117, 72, "Code",ExpressionUUID->"2a061bf3-6dba-462d-954d-f919a51c1835"],
Cell[236427, 6277, 16308, 457, 490, "Code",ExpressionUUID->"ee081376-78fc-4771-a82c-89d5f19d9e89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252772, 6739, 117, 0, 45, "Subsubsection",ExpressionUUID->"26e15b69-0fe4-457a-8fe0-600f6531d0de"],
Cell[252892, 6741, 2049, 61, 91, "Code",ExpressionUUID->"0a467df2-641b-4166-bfb3-1d3a85b37a35"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[254990, 6808, 89, 0, 67, "Section",ExpressionUUID->"9acb1f5b-0c6b-4d3a-a48c-babf6f82236b"],
Cell[CellGroupData[{
Cell[255104, 6812, 87, 0, 54, "Subsection",ExpressionUUID->"f882bf7d-0985-4698-92ee-bc044bb49954"],
Cell[255194, 6814, 199, 3, 35, "Text",ExpressionUUID->"d5ad104f-b72e-4c97-80a1-362744384b95"],
Cell[255396, 6819, 9020, 230, 72, "Code",ExpressionUUID->"fda60985-e5f1-4fbe-a7c2-9003efe56f51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264453, 7054, 85, 0, 54, "Subsection",ExpressionUUID->"10a7aa3c-71e1-4eb2-b3b2-d3e0dfc550a3"],
Cell[264541, 7056, 178, 3, 35, "Text",ExpressionUUID->"51bff9e5-0f30-4273-9a3a-dfb55869c26e"],
Cell[264722, 7061, 299, 7, 52, "Code",ExpressionUUID->"d8668a84-3a26-4ee9-a465-5f364bf06243"],
Cell[265024, 7070, 641, 19, 52, "Code",ExpressionUUID->"be222e91-fb5c-4085-b6cc-b34ed868ce12"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[265714, 7095, 88, 0, 67, "Section",ExpressionUUID->"489ed08d-efa9-45f0-abdf-b9fd118bbdb4"],
Cell[CellGroupData[{
Cell[265827, 7099, 102, 0, 54, "Subsection",ExpressionUUID->"ad6b4545-074a-47b7-aa88-5843029152b7"],
Cell[265932, 7101, 4562, 131, 205, "Code",ExpressionUUID->"0b6b322b-9af5-42e6-9006-a8080fc22b40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270531, 7237, 95, 0, 54, "Subsection",ExpressionUUID->"060dd084-593d-420e-b7d9-c62d810d2c48"],
Cell[270629, 7239, 5548, 172, 205, "Code",ExpressionUUID->"0f4abf58-5a1c-4e77-8312-4cf3104548ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276214, 7416, 87, 0, 54, "Subsection",ExpressionUUID->"27e28d4e-328f-45e6-a979-e304dd810779"],
Cell[276304, 7418, 1277, 35, 52, "Code",ExpressionUUID->"da70a5cd-bc65-42b5-90b5-861d415fa9ae"],
Cell[277584, 7455, 1602, 42, 52, "Code",ExpressionUUID->"4f13383a-876e-49cd-a0ae-5eaa20859e30"],
Cell[CellGroupData[{
Cell[279211, 7501, 178, 2, 30, "Input",ExpressionUUID->"3f62c9d7-56e5-43c3-964d-3364c7a5aff7"],
Cell[279392, 7505, 59165, 1705, 1757, "Output",ExpressionUUID->"160fc56c-d5ab-46a6-8946-a26a7f080084"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


